A noisy min-max game on trees

We study a noisy version of a min-max type zero-sum game on the $d$-ary tree. Each edge of the tree is assigned an i.i.d.\ cookie, distributed uniformly on $\{+1,-1\}$. The game is played as follows: starting at the root, two players alternate turns in choosing a child to move to, with the game ending after each player took $n$ turns. Both players have full knowledge of the cookies on the whole tree. The cookies along the traversed edges are picked up and placed in a shared cookie jar. The first player's payoff is the sum of the cookies in the cookie jar, while the second player pays that sum. The value $V_n$ of the $n$-round game is the largest signed sum which can be guaranteed by the first player. We analyze the value $V_n$ and show that as $n \to \infty$, the value is tight for $d=2$, converges in distribution for $d \ge 3$, and converges almost surely for $d \ge 15$. Along the way, we prove various tightness and double exponential tail decay results. The analysis is a mix of percolation-type arguments for large $d$, and iterations on distributions combined with interval arithmetic for small $d$. For $d=2$ we prove the existence of a continuum of fixed points for this iteration, highlighting surprising qualitative differences with the case $d \ge 3$. The question of convergence for $d=2$ remains open.

==> contraction_verify.py <==
import math
import numpy as np
from scipy.linalg import eig
from mpmath import mp, iv

mp.dps = 10   # digits of precision after the decimal point
mp.pretty = True

d = 3 # change here to test d-ary tree

# ============================================================
# Initial conditions: CDF of delta_0
# ============================================================

a0 = iv.mpf([1, 1])
a2 = iv.mpf([1, 1])
a4 = iv.mpf([1, 1])

am2 = iv.mpf([0, 0])
am4 = iv.mpf([0, 0])

n = 5
num_iterations = 1000

interval = [am4, am2, a0, a2, a4]


# ============================================================
# Matrix storage
# ============================================================

rows, cols = n, n

# Derivative matrix D_{2n} in the paper
gradg = np.empty((rows, cols), dtype=object)

# Upper endpoints of gradg entries
gradg_upper = np.empty((rows, cols), dtype=float)

for i in range(rows):
    for j in range(cols):
        gradg[i, j] = iv.mpf([0, 0])

temp = interval[:]


# ============================================================
# Interval arithmetic helper functions
# ============================================================

def interval_abs_sup(I):
    """Return sup{|x| : x in interval I} for I = iv.mpf([a, b])."""
    a = mp.mpf(I.a)
    b = mp.mpf(I.b)
    return max(abs(a), abs(b))


def max_interval_abs_sup(A):
    """Return the largest sup-norm among entries of an interval matrix."""
    return max([interval_abs_sup(A[i,j])
                for i in range(A.rows)
                for j in range(A.cols)])
    
def float_to_iv_hull(x):
    """
    Take a float x and return a tiny interval guaranteed to contain it.
    This protects against floating-point storage error.
    """
    xf = float(x)
    lo = np.nextafter(xf, -np.inf)
    hi = np.nextafter(xf, np.inf)
    return iv.mpf([mp.mpf(lo), mp.mpf(hi)])


def to_iv_matrix(A):
    """
    Convert a numeric matrix into an interval matrix whose entries
    are guaranteed to contain the original floating-point values.
    """
    A = np.asarray(A, dtype=float)
    n_rows, n_cols = A.shape
    out = iv.matrix(n_rows, n_cols)

    for i in range(n_rows):
        for j in range(n_cols):
            out[i, j] = float_to_iv_hull(A[i, j])

    return out


# ============================================================
# Iteration map
# ============================================================

def g(x, y, z):
    return (
        1
        - 0.5 * (1 - (x + y) / 2) ** d
        - 0.5 * (1 - (y + z) / 2) ** d
    ) ** d


def iterate_intervals(intervals):
    """Apply one interval iteration step."""
    new_intervals = intervals[:]

    for i in range(len(intervals)):
        if i == 0:
            new_intervals[i] = g(iv.mpf([0, intervals[i].b]), intervals[i], intervals[i + 1])
        elif i == len(intervals) - 1:
            new_intervals[i] = g(intervals[i - 1], intervals[i], iv.mpf([intervals[i].a, 1]))
        else:
            new_intervals[i] = g(intervals[i - 1], intervals[i], intervals[i + 1])

    return new_intervals

# ============================================================
# Run interval iterations
# ============================================================

for _ in range(num_iterations):
    interval = iterate_intervals(interval)

print("Running test for d =",d)

#print(f"Basin after {num_interations} iterations:")
print(f"Interval basins for i in [-4,4] after {num_iterations} rounds:")
for i, val in interval:
    print(f"    [{float(val.a)}, {float(val.b)}]")


# ============================================================
# Check forward invariance: one more iteration
# ============================================================

temp = iterate_intervals(interval)

all_contained = True
for i in range(len(interval)):
    is_contained = (
        float(temp[i].a) >= float(interval[i].a)
        and float(temp[i].b) <= float(interval[i].b)
    )
    if not is_contained:
        all_contained = False

print(f"\nVerify image of basin is contained in the basin: {all_contained}\n")


# ============================================================
# Derivative analysis
# ============================================================

def H(x, y, z, d):
    return 1 - 0.5 * (1 - (x + y) / 2) ** d - 0.5 * (1 - (y + z) / 2) ** d

def dgdx(x1, x2, x3, y1, y2, y3, d):
    return iv.mpf([
        (d**2 / 4) * H(x1, x2, x3, d) ** (d - 1) * (1 - (y1 + y2) / 2) ** (d - 1),
        (d**2 / 4) * H(y1, y2, y3, d) ** (d - 1) * (1 - (x1 + x2) / 2) ** (d - 1),
    ])

def dgdy(x1, x2, x3, y1, y2, y3, d):
    return iv.mpf([
        (d**2 / 4) * H(x1, x2, x3, d) ** (d - 1) * (
            (1 - (y1 + y2) / 2) ** (d - 1)
            + (1 - (y2 + y3) / 2) ** (d - 1)
        ),
        (d**2 / 4) * H(y1, y2, y3, d) ** (d - 1) * (
            (1 - (x1 + x2) / 2) ** (d - 1)
            + (1 - (x2 + x3) / 2) ** (d - 1)
        ),
    ])

def dgdz(x1, x2, x3, y1, y2, y3, d):
    return iv.mpf([
        (d**2 / 4) * H(x1, x2, x3, d) ** (d - 1) * (1 - (y2 + y3) / 2) ** (d - 1),
        (d**2 / 4) * H(y1, y2, y3, d) ** (d - 1) * (1 - (x2 + x3) / 2) ** (d - 1),
    ])

# ============================================================
# Fill derivative matrix gradg
# Also record the errors from Lemma 5.3
# ============================================================

for i in range(len(interval)):
    if i == 0:
        gradg[i, i] = (
            dgdx(
                0,
                float(interval[i].a),
                float(interval[i + 1].a),
                float(interval[i].b),
                float(interval[i].b),
                float(interval[i + 1].b),
                d,
            )
            + dgdy(
                0,
                float(interval[i].a),
                float(interval[i + 1].a),
                float(interval[i].b),
                float(interval[i].b),
                float(interval[i + 1].b),
                d,
            )
        )

        gradg[i, i + 1] = dgdz(
            0,
            float(interval[i].a),
            float(interval[i + 1].a),
            float(interval[i].b),
            float(interval[i].b),
            float(interval[i + 1].b),
            d,
        )

        er_low = (
            dgdx(0, 0, 0, float(interval[i].b), float(interval[i].b), float(interval[i].b), d)
            + dgdy(0, 0, 0, float(interval[i].b), float(interval[i].b), float(interval[i].b), d)
            + dgdz(0, 0, 0, float(interval[i].b), float(interval[i].b), float(interval[i].b), d)
        )

    elif i == len(interval) - 1:
        gradg[i, i] = (
            dgdy(
                float(interval[i - 1].a),
                float(interval[i].a),
                float(interval[i].a),
                float(interval[i - 1].b),
                float(interval[i].b),
                1,
                d,
            )
            + dgdz(
                float(interval[i - 1].a),
                float(interval[i].a),
                float(interval[i].a),
                float(interval[i - 1].b),
                float(interval[i].b),
                1,
                d,
            )
        )

        gradg[i, i - 1] = dgdx(
            float(interval[i - 1].a),
            float(interval[i].a),
            float(interval[i].a),
            float(interval[i - 1].b),
            float(interval[i].b),
            1,
            d,
        )

        er_up = (
            dgdx(float(interval[i].a), float(interval[i].a), float(interval[i].a), 1, 1, 1, d)
            + dgdy(float(interval[i].a), float(interval[i].a), float(interval[i].a), 1, 1, 1, d)
            + dgdz(float(interval[i].a), float(interval[i].a), float(interval[i].a), 1, 1, 1, d)
        )

    else:
        gradg[i, i - 1] = dgdx(
            float(interval[i - 1].a),
            float(interval[i].a),
            float(interval[i + 1].a),
            float(interval[i - 1].b),
            float(interval[i].b),
            float(interval[i + 1].b),
            d,
        )

        gradg[i, i] = dgdy(
            float(interval[i - 1].a),
            float(interval[i].a),
            float(interval[i + 1].a),
            float(interval[i - 1].b),
            float(interval[i].b),
            float(interval[i + 1].b),
            d,
        )

        gradg[i, i + 1] = dgdz(
            float(interval[i - 1].a),
            float(interval[i].a),
            float(interval[i + 1].a),
            float(interval[i - 1].b),
            float(interval[i].b),
            float(interval[i + 1].b),
            d,
        )


# ============================================================
# Upper-endpoint proxy matrix for eigenvector computation
# ============================================================

for i in range(rows):
    for j in range(cols):
        gradg_upper[i, j] = float(gradg[i, j].b)

eigvals, V = eig(gradg_upper)

V_iv = to_iv_matrix(V)
V_inv = V_iv ** -1


# ============================================================
# Size controls for conjugation
# ============================================================

max_V = max_interval_abs_sup(V_iv)
max_V_inv = max_interval_abs_sup(V_inv)


# ============================================================
# Compute M = V^{-1} gradg V using interval arithmetic
# ============================================================

M = np.empty((n, n), dtype=object)

for i in range(n):
    for j in range(n):
        total = iv.mpf([0, 0])
        for k in range(n):
            for l in range(n):
                total += V_inv[i, k] * gradg[k, l] * V_iv[l, j]
        M[i, j] = total


# ============================================================
# Compute L_infinity norm (max row sum)
# ============================================================

max_rowsum = 0
for i in range(n):
    rowsum = 0
    for j in range(n):
        rowsum += interval_abs_sup(M[i, j])
    max_rowsum = max(max_rowsum, rowsum)


# ============================================================
# Final outputs
# ============================================================

print(f"M: {max_rowsum}")
print("Err_{800} =", float(er_up.b) + float(er_low.b))
print("E_max =", max(max_V_inv, max_V))

Dpsi = max_rowsum + 5 * (float(er_low.b) + float(er_up.b)) * max(max_V_inv, max_V)

print(
    "L_infinity norm of tilde E^(-1) * DPsi * tilde E after 500 iterations "
    f"is upper bounded by {Dpsi}")

print("Contraction verified:", Dpsi < 1)

